IID Sampling from Intractable Multimodal and Variable-Dimensional Distributions

Bhattacharya (2021b) has introduced a novel methodology for generating iid realizations from any target distribution on the Euclidean space, irrespective of dimensionality. In this article, our purpose is two-fold. We first extend the method for obtaining iid realizations from general multimodal distributions, and illustrate with a mixture of two 50-dimensional normal distributions. Then we extend the iid sampling method for fixed-dimensional distributions to variable-dimensional situations and illustrate with a variable-dimensional normal mixture modeling of the well-known "acidity data", with further demonstration of the applicability of the iid sampling method developed for multimodal distributions.

==> pdfcrop.sh <==
#!/bin/bash

#scp -r sourabh@192.168.54.222:/user1/faculty/isru/sourabh/SUCHARITA_STATIONARY_CODES/spatial/figures figures_spatial


for FILE in figures_acidity_2comp/*.pdf; do
	  pdfcrop "${FILE}"
done

for FILE in figures_acidity_3comp/*.pdf; do
	  pdfcrop "${FILE}"
done

for FILE in figures_mvn_mixture/*.pdf; do
	  pdfcrop "${FILE}"
done

#convert sst1998.png -trim sst1998-crop.png


